Impact of a thermal medium on $D$ mesons and their chiral partners

We study $D$ and $D_s$ mesons at finite temperature using an effective field theory based on chiral and heavy-quark spin-flavor symmetries within the imaginary-time formalism. Interactions with the light degrees of freedom are unitarized via a Bethe-Salpeter approach, and the $D$ and $D_s$ self-energies are calculated self-consistently. We generate dynamically the $D^*_0(2300)$ and $D_s(2317)$ states, and study their possible identification as the chiral partners of the $D$ and $D_s$ ground states, respectively. We show the evolution of their masses and decay widths as functions of temperature, and provide an analysis of the chiral-symmetry restoration in the heavy-flavor sector below the transition temperature. In particular, we analyse the very special case of the $D$-meson, for which the chiral partner is associated to the double-pole structure of the $D^*_0(2300)$.

==> anc/masseswidths_letter.dat <==
# units MeV
#   T     Dmass     Dwidth    Dsmass   Dswidth    D2300_1mass D2300_1width  D2300_2mass  D2300_2width  D2317mass  D2317width 
  0       1867.24    0        1968.34   0         2081.90     172.00        2437.1       138.5         2252.50     0
  40      1866.85    0.23     1968.18   0.00114   2081.25     167.27        2434.6       151.6         2249.01     0.00137
  60      1864.98    1.95     1967.34   0.049     2080.48     173.58        2432.7       155.2         2248.12     0.046
  80      1861.00    6.91     1965.37   0.468     2077.78     181.35        2431.3       155.0         2246.69     0.365
  100     1854.67   16.66     1962.08   2.11      2074.49     191.19        2430.3       153.6         2244.52     1.54
  120     1846.00   33.06     1957.42   6.13      2070.85     200.90        2429.5       152.3         2241.24     4.53
  140     1834.33   56.0      1951.33  13.52      2068.87     214.77        2428.3       153.6         2236.76    10.67
  150     1827.33   70.1      1947.83  18.86      2068.33     223.21        2426.8       156.7         2234.06    15.39









